Valid Explanations for Learning to Rank Models

Learning-to-rank (LTR) is a class of supervised learning techniques that apply to ranking problems dealing with a large number of features. The popularity and widespread application of LTR models in prioritizing information in a variety of domains makes their scrutability vital in today's landscape of fair and transparent learning systems. However, limited work exists that deals with interpreting the decisions of learning systems that output rankings. In this paper we propose a model agnostic local explanation method that seeks to identify a small subset of input features as explanation to a ranking decision. We introduce new notions of validity and completeness of explanations specifically for rankings, based on the presence or absence of selected features, as a way of measuring goodness. We devise a novel optimization problem to maximize validity directly and propose greedy algorithms as solutions. In extensive quantitative experiments we show that our approach outperforms other model agnostic explanation approaches across pointwise, pairwise and listwise LTR models in validity while not compromising on completeness.

==> scripts/preference_pair_optimization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimize a model with 20 rows, 27 columns and 54 nonzeros\n",
      "Variable types: 18 continuous, 9 integer (9 binary)\n",
      "Coefficient statistics:\n",
      "  Matrix range     [1e+00, 1e+00]\n",
      "  Objective range  [5e-01, 4e+00]\n",
      "  Bounds range     [1e+00, 1e+00]\n",
      "  RHS range        [1e+00, 1e+00]\n",
      "Presolve time: 0.00s\n",
      "Presolved: 20 rows, 27 columns, 54 nonzeros\n",
      "Variable types: 18 continuous, 9 integer (9 binary)\n",
      "\n",
      "Root relaxation: objective 4.723713e+00, 15 iterations, 0.00 seconds\n",
      "\n",
      "    Nodes    |    Current Node    |     Objective Bounds      |     Work\n",
      " Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time\n",
      "\n",
      "*    0     0               0       4.7237129    4.72371  0.00%     -    0s\n",
      "\n",
      "Explored 0 nodes (15 simplex iterations) in 0.03 seconds\n",
      "Thread count was 8 (of 8 available processors)\n",
      "\n",
      "Solution count 1: 4.72371 \n",
      "\n",
      "Optimal solution found (tolerance 1.00e-04)\n",
      "Best objective 4.723712908962e+00, best bound 4.723712908962e+00, gap 0.0000%\n",
      "{0: <gurobi.Var x0 (value -0.0)>, 1: <gurobi.Var x1 (value -0.0)>, 2: <gurobi.Var x2 (value -0.0)>, 3: <gurobi.Var x3 (value 1.0)>, 4: <gurobi.Var x4 (value -0.0)>, 5: <gurobi.Var x5 (value -0.0)>, 6: <gurobi.Var x6 (value -0.0)>, 7: <gurobi.Var x7 (value -0.0)>, 8: <gurobi.Var x8 (value -0.0)>}\n"
     ]
    }
   ],
   "source": [
    "from gurobipy import *\n",
    "import math\n",
    "\n",
    "def distance(a,b):\n",
    "  dx = a[0] - b[0]\n",
    "  dy = a[1] - b[1]\n",
    "  return math.sqrt(dx*dx + dy*dy)\n",
    "\n",
    "# Problem data\n",
    "clients = [[0, 1.5],[2.5, 1.2]]\n",
    "facilities = [[0,0],[0,1],[0,1],\n",
    "              [1,0],[1,1],[1,2],\n",
    "              [2,0],[2,1],[2,2]]\n",
    "charge = [3,2,3,1,3,3,4,3,2]\n",
    "\n",
    "numFacilities = len(facilities)\n",
    "numClients = len(clients)\n",
    "\n",
    "m = Model()\n",
    "\n",
    "# Add variables\n",
    "x = {}\n",
    "y = {}\n",
    "d = {} # Distance matrix (not a variable)\n",
    "alpha = 1\n",
    "\n",
    "for j in range(numFacilities):\n",
    "  x[j] = m.addVar(vtype=GRB.BINARY, name=\"x%d\" % j)\n",
    "\n",
    "for i in range(numClients):\n",
    "  for j in range(numFacilities):\n",
    "    y[(i,j)] = m.addVar(lb=0, vtype=GRB.CONTINUOUS, name=\"t%d,%d\" % (i,j))\n",
    "    d[(i,j)] = distance(clients[i], facilities[j])\n",
    "\n",
    "m.update()\n",
    "\n",
    "# Add constraints\n",
    "for i in range(numClients):\n",
    "  for j in range(numFacilities):\n",
    "    m.addConstr(y[(i,j)] <= x[j])\n",
    "\n",
    "for i in range(numClients):\n",
    "  m.addConstr(quicksum(y[(i,j)] for j in range(numFacilities)) == 1)\n",
    "\n",
    "m.setObjective( quicksum(charge[j]*x[j] + quicksum(alpha*d[(i,j)]*y[(i,j)]\n",
    "                for i in range(numClients)) for j in range(numFacilities)) )\n",
    "\n",
    "m.optimize()\n",
    "\n",
    "print(x)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## ILP formulation of preference pair selection problem\n",
    "\n",
    "\\begin{align}\n",
    "\\max &  \\sum_{j}{z_j} \\\\\n",
    "\t       s.t.  & \\\\\n",
    " \t\t   & x_i \\in \\{ 0,1\\} \\\\\n",
    "           & z_j \\in \\{ 0,1\\} \\\\\n",
    "           & z_j\\sum_{0 \\leq i \\leq n} x_i.P_{i,j} \\geq 0 \\\\\n",
    "           & 1 \\leq j \\leq m \\,\\, ,\\,\\, 1 \\leq i \\leq n\n",
    "\\end{align}\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Optimize a model with 0 rows, 10 columns and 0 nonzeros\n",
      "Model has 10 general constraints\n",
      "Variable types: 0 continuous, 10 integer (10 binary)\n",
      "Coefficient statistics:\n",
      "  Matrix range     [0e+00, 0e+00]\n",
      "  Objective range  [1e+00, 1e+00]\n",
      "  Bounds range     [1e+00, 1e+00]\n",
      "  RHS range        [0e+00, 0e+00]\n",
      "Found heuristic solution: objective -0.0000000\n",
      "Presolve added 6 rows and 0 columns\n",
      "Presolve removed 0 rows and 2 columns\n",
      "Presolve time: 0.00s\n",
      "Presolved: 6 rows, 8 columns, 35 nonzeros\n",
      "Variable types: 0 continuous, 8 integer (8 binary)\n",
      "\n",
      "Root relaxation: objective 3.790321e+00, 3 iterations, 0.00 seconds\n",
      "\n",
      "    Nodes    |    Current Node    |     Objective Bounds      |     Work\n",
      " Expl Unexpl |  Obj  Depth IntInf | Incumbent    BestBd   Gap | It/Node Time\n",
      "\n",
      "     0     0    3.79032    0    2   -0.00000    3.79032      -     -    0s\n",
      "H    0     0                       3.0000000    3.79032  26.3%     -    0s\n",
      "\n",
      "Explored 1 nodes (3 simplex iterations) in 0.02 seconds\n",
      "Thread count was 8 (of 8 available processors)\n",
      "\n",
      "Solution count 2: 3 -0 \n",
      "\n",
      "Optimal solution found (tolerance 1.00e-04)\n",
      "Best objective 3.000000000000e+00, best bound 3.000000000000e+00, gap 0.0000%\n",
      "{0: <gurobi.Var z0 (value 0.0)>, 1: <gurobi.Var z1 (value 0.0)>, 2: <gurobi.Var z2 (value 1.0)>, 3: <gurobi.Var z3 (value 1.0)>, 4: <gurobi.Var z4 (value 1.0)>}\n",
      "{0: <gurobi.Var x0 (value 0.0)>, 1: <gurobi.Var x1 (value 1.0)>, 2: <gurobi.Var x2 (value 1.0)>, 3: <gurobi.Var x3 (value 0.0)>, 4: <gurobi.Var x4 (value 1.0)>}\n"
     ]
    }
   ],
   "source": [
    "# Problem data\n",
    "pmatrix = [[-0.2,-0.8, -0.12, -0.34, 0.98],\n",
    "           [-0.1,-0.34, -0.24, -0.0001, 0.7],\n",
    "           [-0.11,0.34, 0.1, -0.223, -0.34],\n",
    "           [-0.45,0.04, -0.67, -0.23, -0.003],\n",
    "           [-0.34,-0.31, 0.5, 0.8, 0.01]]\n",
    "\n",
    "n = len(pmatrix)\n",
    "m = 5\n",
    "\n",
    "model = Model()\n",
    "\n",
    "# Add variables\n",
    "x = {}\n",
    "z = {} \n",
    "\n",
    "for i in range(n):\n",
    "  x[i] = model.addVar(vtype=GRB.BINARY, name=\"x%d\" % i)\n",
    "\n",
    "for j in range(m):\n",
    "  z[j] = model.addVar(vtype=GRB.BINARY, name=\"z%d\" % j)\n",
    "\n",
    "model.update()\n",
    "\n",
    "# Add constraints\n",
    "for j in range(m):\n",
    "    model.addGenConstrIndicator(z[j], False, quicksum(pmatrix[i][j]*x[i] for i in range(n)) <= 0.0)\n",
    "    model.addGenConstrIndicator(z[j], True, quicksum(pmatrix[i][j]*x[i] for i in range(n)) >= 0.0001)\n",
    "#     model.addConstr(quicksum(pmatrix[i][j]*x[i] for i in range(n))*z[j] >= 0)\n",
    "#     model.addGenConstrIndicator(z[j], True, quicksum(pmatrix[i][j]*x[i] for i in range(n)), GRB.GREATER_EQUAL, 0.0)\n",
    "#     model.addGenConstrIndicator(z[j], False, quicksum(pmatrix[i][j]*x[i] for i in range(n)), GRB., 0.0)\n",
    "\n",
    "\n",
    "\n",
    "model.setObjective(quicksum(z[j] for j in range(m)), GRB.MAXIMIZE)\n",
    "model.update()\n",
    "\n",
    "\n",
    "model.optimize()\n",
    "\n",
    "print(z)\n",
    "print(x)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

